Minimizing Total Busy Time with Bounded Parallelism: A $3/2$-Approximation for Parallelism Two and a Forest Characterization for General Parallelism

We study the minimum total busy time problem: jobs with fixed processing intervals must be assigned to identical machines, each of which can process at most g jobs at a time, so that the total time during which the machines are busy is minimized. The problem is NP-hard already for g=2, and, to the best of our knowledge, no approximation ratio below 2 was known for general instances with g=2, where the ratio 2 is attained by giving every job its own machine. We present a combinatorial 3/2-approximation algorithm for g=2. The algorithm applies the two-phase local-ratio technique to the known pair formulation of the problem, processing the overlapping job pairs in order of the right ends of their overlaps. The cost of its schedule is at most $L-\lambda/2$, where L is the total processing time and $\lambda$ is the optimal value of the linear relaxation of the pair formulation; hence the integrality gaps of this relaxation and of the configuration LP are at most 3/2. The result extends to temporal bin packing with items larger than one third of the bin capacity. For general g, we show that optimal schedules correspond exactly to maximum-weight forests of a special kind, which we call g-caterpillar forests; this yields an exact integer program and a linear relaxation of polynomial size for every fixed g. We also observe that securing a (1-1/g) fraction of the optimal savings suffices for a (2-1/g)-approximation. On random instances with g=2, evaluated with exact optima or tight lower bounds obtained from the pair formulation, the average ratio of the algorithm to the optimum is at most 1.075 for 100 jobs and at most 1.070 for 200 jobs.

==> anc/README.md <==
# 論文實驗程式說明

論文：*Minimizing Total Busy Time with Bounded Parallelism: A 3/2-Approximation for Parallelism Two and a Forest Characterization for General Parallelism*

## 需求

Python 3、NumPy、SciPy（使用 SciPy 內建的 HiGHS：`linprog` 與 `milp`）。
部分程式會印出 HiGHS 的內部訊息，不影響結果。所有檔案請放在同一個資料夾執行。

## 主要模組

| 檔案 | 內容 |
|---|---|
| `pairs.py` | g = 2 的配對公式、LP（deg / floor / blossom 限制式）、LR-PAIR（直接實作，O(nm)）、FirstFit、小型實例產生器 |
| `fastlr.py` | LR-PAIR 的 O(m log n) 實作（每個工作一棵 Fenwick tree，延遲計算殘餘權重） |
| `busy.py` | 一般 g 的子集合動態規劃最佳解、configuration LP、GreedyTracking |
| `medium_g2.py` | 中型實例產生器 `big()`（附錄 B 的右欄） |
| `cater.py`, `catlp.py` | 毛蟲森林的枚舉與整數規劃 / LP（C1）–（C6） |

## 論文中的表格與數字 → 指令

### 第 6.1 節（小型實例，g = 2）
- 表 2：`python3 check_g2.py 11 2500 11`
- LR-PAIR 的局部搜尋最壞例：
  `python3 climb_g2.py alg 1 30 250 8`（1.4167）、`python3 climb_g2.py alg 7 40 300 10`（1.40）、`python3 climb_g2.py alg 8 30 300 12`（1.406）
- LP 的局部搜尋最壞 gap：
  `python3 climb_g2.py deg 1 30 250 8`（4/3）、`python3 climb_g2.py floor 9 30 300 10`（1.0769）、`python3 climb_g2.py match 1 30 250 8`（1.0116）
- 推論 4.6（物品大小 > 1/3）：`python3 check_sizes.py 2 800`
- 例 4.7 的執行過程：`python3 show.py "[(-8, 1), (-8, 1), (-4, 2), (-4, 2), (-3, 2), (-2, 2), (-1, 3), (-1, 3)]"`

### 第 6.2 節（同值規則與一般位置）
- 表 3：`python3 tiebreak.py random 3 1400`（兩種同值規則）、`python3 variants.py`（兩種變形）
- 相反規則的局部搜尋：`python3 tiebreak.py long 1 30 250 8`（1.40）、`python3 tiebreak.py long 7 40 300 10`（1.4286）
- 一般位置：`python3 genpos.py perturb 1 3000 0.05`、`python3 genpos.py perturb 4 6000 0.02`、
  `python3 genpos.py climb 2 8 30 300`（1.4135）、`python3 genpos.py climb 3 10 25 300`（1.325）

### 第 6.3 節（中型實例，與最佳解比較）
- n = 100（表 4、表 5）：`python3 medium_exact.py 1 70 100 120`
- n = 100 的變形：`python3 medium_variants.py 1 70 100`
- n = 200（表 4）：`python3 medium_exact2.py 2 35 200 180`（每個實例輸出一行，含整數規劃的上下界與求解時間）
- 初稿（第 0 版）表 4 以 c_FLR 為分母的版本：`python3 medium_g2.py 1 70 100`

### 第 6.4 節（執行時間）
- 第 1 版表 6：`python3 runtime.py`
- 第 2 版表 6（兩種實作並列）：`python3 runtime_fast.py`
- 兩種實作輸出相同的核對：`python3 check_fast.py`

### 第 6.5 節（一般 g）
- 定理 5.1 的暴力核對：`python3 cater_run.py 5 300 6 8`
- 命題 5.2（整數規劃的精確性，共 1,050 例）：`python3 catlp.py 1 600 9 2,3,4`、`python3 catlp.py 7 450 10 3,4`
- 表 7：`python3 cmp_lps.py 21 600 9 3,4`
- c_CAT 的局部搜尋最壞 gap：`python3 climb_cat.py 3 5 25 200 9`、`python3 climb_cat.py 4 6 25 200 9`

### 附錄 A（Mertzios 等人 Lemma 3.2 的反例）
- `python3 mertzios_check.py`（以有理數精確計算 greedy 的每一步、最佳解與由覆蓋得到的最佳排程）

## 備註
- 執行時間會因機器而異；論文中的時間是在兩核心的機器上量測。
- 中型實例的整數規劃使用 HiGHS 預設的相對最佳性間隙 1e-4；`medium_exact2.py` 會印出每個實例的上界（incumbent）與下界（dual bound）。


==> anc/busy.py <==
"""General interval jobs, unit demand, capacity g: bounds, exact optimum (small n) and algorithms."""
import math, random
import numpy as np
from scipy.optimize import linprog

class Inst:
    def __init__(self, jobs, g):
        self.jobs = jobs; self.g = g; n = len(jobs)
        pts = sorted(set([s for s, e in jobs] + [e for s, e in jobs]))
        self.segs = [(pts[i], pts[i+1]) for i in range(len(pts)-1)]
        self.len = [v-u for u, v in self.segs]; S = len(self.segs)
        self.cov = [[k for k, (u, v) in enumerate(self.segs) if s <= u and v <= e] for s, e in jobs]
        self.N = [0]*S
        for c in self.cov:
            for k in c: self.N[k] += 1
    def dep(self):
        return sum(l*math.ceil(N/self.g) for l, N in zip(self.len, self.N))
    def cost_of(self, group):
        act = set()
        for j in group: act.update(self.cov[j])
        return sum(self.len[k] for k in act)
    def feasible(self, group):
        cnt = {}
        for j in group:
            for k in self.cov[j]:
                cnt[k] = cnt.get(k, 0) + 1
                if cnt[k] > self.g: return False
        return True
    def sched_cost(self, groups):
        return sum(self.cost_of(G) for G in groups)

def enum_sets(I):
    n = len(I.jobs); S = len(I.segs); N = 1 << n
    feas = [False]*N; cost = [0.0]*N; act = [0]*N   # act as bitmask over segments
    cnt = [None]*N; cnt[0] = [0]*S; feas[0] = True
    for m in range(1, N):
        low = (m & -m).bit_length()-1; p = m & (m-1)
        if not feas[p]: continue
        c = cnt[p][:]
        ok = True
        for k in I.cov[low]:
            c[k] += 1
            if c[k] > I.g: ok = False
        if not ok: continue
        cnt[m] = c; feas[m] = True
        a = act[p]
        for k in I.cov[low]: a |= 1 << k
        act[m] = a; cost[m] = sum(I.len[k] for k in range(S) if a >> k & 1)
    return feas, cost, act

def exact_opt(I, E=None):
    feas, cost, act = E or enum_sets(I); n = len(I.jobs); N = 1 << n
    f = [math.inf]*N; f[0] = 0.0
    for m in range(1, N):
        low = m & -m; rest = m ^ low; s = rest; best = math.inf
        while True:
            grp = s | low
            if feas[grp]:
                v = cost[grp] + f[m ^ grp]
                if v < best: best = v
            if s == 0: break
            s = (s-1) & rest
        f[m] = best
    return f[N-1]

def lps(I, E=None, want=('cfg', 'cut', 'cutW'), sub=None):
    """configuration LPs over all feasible sets of the job subset `sub` (bitmask); returns dict name->(value, x, sets)"""
    feas, cost, act = E or enum_sets(I); n = len(I.jobs); S = len(I.segs)
    full = (1 << n) - 1 if sub is None else sub
    sets = [m for m in range(1, 1 << n) if feas[m] and (m & ~full) == 0]
    c = np.array([cost[m] for m in sets])
    jobs = [j for j in range(n) if full >> j & 1]
    A = np.zeros((len(jobs), len(sets)))
    for r, j in enumerate(jobs):
        A[r, :] = [-(m >> j & 1) for m in sets]
    b = -np.ones(len(jobs))
    Nsub = [sum(1 for j in jobs if k in I.cov[j]) for k in range(S)]
    segs = [k for k in range(S) if Nsub[k] > 0]
    C = np.zeros((len(segs), len(sets)))
    for r, k in enumerate(segs):
        C[r, :] = [-(act[m] >> k & 1) for m in sets]
    d = -np.array([math.ceil(Nsub[k]/I.g) for k in segs], float)
    out = {}
    if 'cfg' in want:
        r = linprog(c, A_ub=A, b_ub=b, bounds=(0, None), method='highs'); out['cfg'] = (r.fun, r.x, sets)
    if 'cut' in want:
        r = linprog(c, A_ub=np.vstack([A, C]), b_ub=np.concatenate([b, d]), bounds=(0, None), method='highs'); out['cut'] = (r.fun, r.x, sets)
    if 'cutW' in want:   # idle time may be bought: extra variable per segment
        cc = np.concatenate([c, [I.len[k] for k in segs]])
        A2 = np.hstack([A, np.zeros((len(jobs), len(segs)))]); C2 = np.hstack([C, -np.eye(len(segs))])
        r = linprog(cc, A_ub=np.vstack([A2, C2]), b_ub=np.concatenate([b, d]), bounds=(0, None), method='highs'); out['cutW'] = (r.fun, r.x, sets)
    return out

# ---------- algorithms ----------
def first_fit(I):
    order = sorted(range(len(I.jobs)), key=lambda j: -(I.jobs[j][1]-I.jobs[j][0]))
    groups = []
    for j in order:
        for G in groups:
            if I.feasible(G + [j]): G.append(j); break
        else: groups.append([j])
    return groups

def greedy_tracking(I):
    rem = set(range(len(I.jobs))); tracks = []
    while rem:
        js = sorted(rem, key=lambda j: I.jobs[j][1])
        best = [0.0]*(len(js)+1); take = [None]*(len(js)+1)
        ends = [I.jobs[j][1] for j in js]
        import bisect
        for i, j in enumerate(js):
            s, e = I.jobs[j]; p = bisect.bisect_right(ends, s, 0, i)
            w = best[p] + (e-s)
            if w > best[i]: best[i+1] = w; take[i+1] = p
            else: best[i+1] = best[i]
        tr = []; i = len(js)
        while i > 0:
            if take[i] is not None and best[i] != best[i-1] or (take[i] is not None and best[i-1] < best[i]):
                tr.append(js[i-1]); i = take[i]
            else: i -= 1
        tracks.append(tr); rem -= set(tr)
    g = I.g
    return [sum(tracks[k:k+g], []) for k in range(0, len(tracks), g)]

def lp_iter_round(I, E):
    """iterative rounding of the cut-strengthened configuration LP (all configurations, small n)"""
    n = len(I.jobs); rem = (1 << n) - 1; groups = []
    while rem:
        val, x, sets = lps(I, E, want=('cut',), sub=rem)['cut']
        k = max(range(len(sets)), key=lambda i: (round(x[i], 6), bin(sets[i]).count('1')))
        m = sets[k]; groups.append([j for j in range(n) if m >> j & 1]); rem &= ~m
    return groups

def rand_jobs(rng, n, kind, T=20):
    if kind == 'uniform':
        out = []
        for _ in range(n):
            s = rng.randint(0, T-1); out.append((s, rng.randint(s+1, T)))
        return out
    if kind == 'short':
        out = []
        for _ in range(n):
            s = rng.randint(0, T-2); out.append((s, min(T, s + rng.randint(1, max(2, T//4)))))
        return out
    if kind == 'proper':
        st = sorted(rng.sample(range(0, 3*T), n)); L = rng.randint(2, T)
        en = [s + L for s in st]
        # perturb lengths but keep ends increasing (proper)
        out = []; last = -1
        for s, e in zip(st, en):
            e = max(e + rng.randint(-1, 1), last + 1, s + 1); last = e; out.append((s, e))
        return out
    if kind == 'clique':
        return [(-rng.randint(0, T), rng.randint(1, T)) for _ in range(n)]
    if kind == 'stair':
        g = rng.choice([2, 3]); step = 10; L = step*g + rng.randint(1, 4)
        return [(step*i + rng.randint(-1, 1), step*i + L + rng.randint(-1, 1)) for i in range(n)]
    if kind == 'bimodal':
        out = []
        for _ in range(n):
            if rng.random() < 0.3:
                s = rng.randint(0, T//4); out.append((s, rng.randint(3*T//4, T)))
            else:
                s = rng.randint(0, T-2); out.append((s, s + rng.randint(1, 3)))
        return out


==> anc/cater.py <==
"""General g: verify the caterpillar characterization by brute force on tiny instances.
OPT_g = L - max{ w(F) : F caterpillar forest, per-time active components <= g }."""
import sys, random, itertools
from pairs import total_len, elem_segments, span, depth, opt_exact, components, rand_inst

def order_key(jobs, i): return (jobs[i][0], -jobs[i][1], i)

def enumerate_forests(jobs):
    n = len(jobs); order = sorted(range(n), key=lambda i: order_key(jobs, i))
    pos = {j: k for k, j in enumerate(order)}
    choices = []
    for b in order:
        c = [None] + [a for a in order[:pos[b]] if max(jobs[a][0], jobs[b][0]) < min(jobs[a][1], jobs[b][1])]
        choices.append(c)
    for combo in itertools.product(*choices):
        yield {order[k]: combo[k] for k in range(n)}

def valid(jobs, par, g):
    n = len(jobs); spine_children = [0] * n; has_child = [False] * n; is_leg = [False] * n
    for b, a in par.items():
        if a is None: continue
        has_child[a] = True
        if jobs[b][1] > jobs[a][1]: spine_children[a] += 1
        else: is_leg[b] = True
    if any(c > 1 for c in spine_children): return False
    if any(is_leg[i] and has_child[i] for i in range(n)): return False
    for (u, v) in elem_segments(jobs):
        act = [i for i in range(n) if jobs[i][0] <= u and v <= jobs[i][1]]
        aset = set(act)
        pe = [(b, a) for b, a in par.items() if a is not None and b in aset and a in aset]
        for G in components(len(jobs), pe):
            if len([i for i in G if i in aset]) > g: return False
    return True

def weight(jobs, par):
    return sum(min(jobs[a][1], jobs[b][1]) - max(jobs[a][0], jobs[b][0]) for b, a in par.items() if a is not None)

if __name__ == "__main__":
    rng = random.Random(int(sys.argv[1])); T = int(sys.argv[2]); nmax = int(sys.argv[3])
    kinds = ['uniform', 'short', 'clique', 'stair', 'bimodal', 'real', 'nested']; bad = 0; badsuff = 0; cnt = 0
    for t in range(T):
        g = rng.choice([2, 3, 4]); n = rng.randint(3, nmax); kind = kinds[t % 7]
        jobs = rand_inst(rng, n, kind, 12); L = total_len(jobs); opt = opt_exact(jobs, g)
        best = 0.0
        for par in enumerate_forests(jobs):
            if not valid(jobs, par, g): continue
            w = weight(jobs, par)
            G = components(n, [(b, a) for b, a in par.items() if a is not None])
            c = sum(span(jobs, H) for H in G)
            if any(depth(jobs, H) > g for H in G) or abs(c - (L - w)) > 1e-6: badsuff += 1
            best = max(best, w)
        cnt += 1
        if abs((L - best) - opt) > 1e-6: bad += 1; print('MISMATCH', g, kind, jobs, opt, L - best)
    print('instances', cnt, 'characterization mismatches', bad, 'sufficiency violations', badsuff)


==> anc/cater_run.py <==
import sys, random
from cater import *
rng = random.Random(int(sys.argv[1])); T = int(sys.argv[2]); nlo = int(sys.argv[3]); nmax = int(sys.argv[4])
kinds = ['uniform', 'short', 'clique', 'stair', 'bimodal', 'real', 'nested']; bad = badsuff = 0; tot_forests = tot_valid = 0; per_g = {}
for t in range(T):
    g = rng.choice([2, 3, 4]); n = rng.randint(nlo, nmax); kind = kinds[t % 7]
    jobs = rand_inst(rng, n, kind, 12); L = total_len(jobs); opt = opt_exact(jobs, g); best = 0.0
    for par in enumerate_forests(jobs):
        tot_forests += 1
        if not valid(jobs, par, g): continue
        tot_valid += 1; w = weight(jobs, par)
        G = components(n, [(b, a) for b, a in par.items() if a is not None])
        if any(depth(jobs, H) > g for H in G) or abs(sum(span(jobs, H) for H in G) - (L - w)) > 1e-6: badsuff += 1
        best = max(best, w)
    per_g[g] = per_g.get(g, 0) + 1
    if abs((L - best) - opt) > 1e-6: bad += 1; print('MISMATCH', g, kind, jobs, opt, L - best)
print('instances per g', per_g, 'forests enumerated', tot_forests, 'valid', tot_valid)
print('characterization mismatches', bad, 'sufficiency violations', badsuff)


==> anc/catlp.py <==
"""General-g savings LP from the caterpillar characterization.
y_(a,b): a precedes b (start asc, end desc), overlapping; type extending (e_b > e_a) or nested.
(1) <=1 parent  (2) <=1 extending child  (3) nested child has no children
(4) per elementary segment t, every S subset J(t) with |S| = g+1: sum of edges inside S <= g-1."""
import sys, random, itertools, math
import numpy as np
from scipy.optimize import linprog, milp, LinearConstraint, Bounds
from scipy.sparse import lil_matrix
from pairs import total_len, elem_segments, opt_exact, rand_inst

def build(jobs, g):
    n = len(jobs); order = sorted(range(n), key=lambda i: (jobs[i][0], -jobs[i][1], i)); pos = {j: k for k, j in enumerate(order)}
    E = []
    for a in range(n):
        for b in range(n):
            if a != b and pos[a] < pos[b] and max(jobs[a][0], jobs[b][0]) < min(jobs[a][1], jobs[b][1]):
                E.append((a, b, jobs[b][1] > jobs[a][1], min(jobs[a][1], jobs[b][1]) - max(jobs[a][0], jobs[b][0])))
    idx = {(a, b): k for k, (a, b, ext, w) in enumerate(E)}
    rows = []; rhs = []
    for b in range(n):
        r = [k for k, e in enumerate(E) if e[1] == b]
        if len(r) > 1: rows.append(r); rhs.append(1)
    for a in range(n):
        r = [k for k, e in enumerate(E) if e[0] == a and e[2]]
        if len(r) > 1: rows.append(r); rhs.append(1)
    for k, (a, b, ext, w) in enumerate(E):
        if not ext:
            for k2, (b2, c, ext2, w2) in enumerate(E):
                if b2 == b: rows.append([k, k2]); rhs.append(1)
    for (u, v) in elem_segments(jobs):
        act = [i for i in range(n) if jobs[i][0] <= u and v <= jobs[i][1]]
        aset = set(act); actE = [k for k, e in enumerate(E) if e[0] in aset and e[1] in aset]
        for i in act:                                   # (5) per job-time degree <= g-1
            r = [k for k in actE if E[k][0] == i or E[k][1] == i]
            if len(r) > g - 1: rows.append(r); rhs.append(g - 1)
        if actE:                                        # (6) per-time: #edges <= N - ceil(N/g)
            rows.append(actE); rhs.append(len(act) - math.ceil(len(act) / g))
        if len(act) <= g: continue
        for S in itertools.combinations(act, g + 1):
            Ss = set(S); r = [k for k, e in enumerate(E) if e[0] in Ss and e[1] in Ss]
            if len(r) > g - 1: rows.append(r); rhs.append(g - 1)
    return E, rows, rhs

def solve(jobs, g, integral=False):
    E, rows, rhs = build(jobs, g)
    if not E: return 0.0
    w = np.array([e[3] for e in E]); A = lil_matrix((max(1, len(rows)), len(E)))
    for r, ks in enumerate(rows):
        for k in ks: A[r, k] += 1
    b = np.array(rhs if rhs else [1e9], float)
    if integral:
        res = milp(-w, constraints=LinearConstraint(A.tocsr(), -np.inf, b), integrality=np.ones(len(E)), bounds=Bounds(0, 1)); return -res.fun
    res = linprog(-w, A_ub=A.tocsr(), b_ub=b, bounds=(0, 1), method='highs'); return -res.fun

if __name__ == "__main__":
    rng = random.Random(int(sys.argv[1])); T = int(sys.argv[2]); nmax = int(sys.argv[3]); gs = [int(x) for x in sys.argv[4].split(',')]
    kinds = ['uniform', 'short', 'clique', 'stair', 'bimodal', 'real', 'nested']; st = {}; bad = 0
    for t in range(T):
        g = gs[t % len(gs)]; n = rng.randint(g + 2, nmax); jobs = rand_inst(rng, n, kinds[t % 7], 12); L = total_len(jobs); o = opt_exact(jobs, g)
        si = solve(jobs, g, True)
        if abs((L - si) - o) > 1e-6: bad += 1; print('ILP mismatch', g, jobs, o, L - si)
        sl = solve(jobs, g); r = o / (L - sl)
        s = st.setdefault(g, [0, 0.0, 1.0, 0]); s[0] += 1; s[1] += r; s[2] = max(s[2], r); s[3] += r > 1 + 1e-7
    print('ILP mismatches', bad)
    for g, s in sorted(st.items()): print('g=%d instances=%d OPT/(L-LPcat): mean=%.4f max=%.4f gap>0 in %d' % (g, s[0], s[1] / s[0], s[2], s[3]))


==> anc/check_fast.py <==
import random, time, sys
from pairs import *
from medium_g2 import big
from fastlr import local_ratio_fast
rng = random.Random(5); kinds = ['uniform', 'short', 'clique', 'stair', 'bimodal', 'real', 'nested']; bad = 0; N = 0
for t in range(3000):
    J = rand_inst(rng, rng.randint(2, 14), kinds[t % 7]); E = edges_of(J)
    c1, d1 = local_ratio(J, E); c2, d2 = local_ratio_fast(J, E); N += 1
    if sorted(c1) != sorted(c2) or abs(d1 - d2) > 1e-6: bad += 1
for t in range(70):
    J = big(rng, 100, kinds[t % 7]); E = edges_of(J)
    c1, d1 = local_ratio(J, E); c2, d2 = local_ratio_fast(J, E); N += 1
    if sorted(c1) != sorted(c2) or abs(d1 - d2) > 1e-6: bad += 1
print('instances', N, 'mismatches', bad)


==> anc/check_g2.py <==
import sys, random, math
from pairs import *
rng = random.Random(int(sys.argv[1])); T = int(sys.argv[2]); nmax = int(sys.argv[3])
kinds = ['uniform', 'short', 'clique', 'stair', 'bimodal', 'real', 'nested']
bad = {'lemma': 0, 'feas': 0, 'costid': 0, 'thm': 0}
st = {}
for t in range(T):
    kind = kinds[t % len(kinds)]; n = rng.randint(3, nmax)
    jobs = rand_inst(rng, n, kind); L = total_len(jobs); E = edges_of(jobs)
    opt = opt_exact(jobs, 2)
    s_int, _ = lp_savings(jobs, E, ('deg',), integral=True)
    if abs((L - s_int) - opt) > 1e-6: bad['lemma'] += 1; print('LEMMA FAIL', kind, jobs, opt, L - s_int)
    s_deg, _ = lp_savings(jobs, E, ('deg',))
    s_flr, _ = lp_savings(jobs, E, ('deg', 'floor'))
    s_blo, _ = lp_savings(jobs, E, ('deg', 'floor', 'blossom'))
    ch, dsum = local_ratio(jobs, E)
    G = schedule_from_edges(jobs, E, ch); c = cost(jobs, G); wF = sum(E[k][3] - E[k][2] for k in ch)
    if any(depth(jobs, g_) > 2 for g_ in G): bad['feas'] += 1
    if abs(c - (L - wF)) > 1e-6: bad['costid'] += 1; print('COST ID FAIL', jobs, c, L - wF)
    if c > L - s_deg / 2 + 1e-6 or wF < dsum - 1e-6 or s_deg > 2 * dsum + 1e-6: bad['thm'] += 1; print('THM FAIL', jobs)
    ff = cost(jobs, first_fit(jobs))
    for name, v in (('ALG/OPT', c / opt), ('FF/OPT', ff / opt), ('OPT/cDEG', opt / (L - s_deg)), ('OPT/cDEG+floor', opt / (L - s_flr)), ('OPT/cMATCH', opt / (L - s_blo)), ('ALG/cDEG', c / (L - s_deg))):
        s = st.setdefault(name, [0, 0.0, 0.0, 0]); s[0] += 1; s[1] += v; s[2] = max(s[2], v); s[3] += v > 1 + 1e-9
print('checks failed:', bad)
for k, s in st.items(): print('%-16s n=%d mean=%.4f max=%.4f (>1 in %d)' % (k, s[0], s[1] / s[0], s[2], s[3]))


==> anc/check_sizes.py <==
"""Extension check: items with sizes in (1/3, 1]; bins of capacity 1 (so <= 2 items at a time).
Compatible pair: sizes sum <= 1.  Verify OPT = L - max valid F on compatible edges, and the 3/2 bound."""
import sys, random, math
from pairs import *
def opt_sizes(jobs, sz):
    n = len(jobs); N = 1 << n
    def feas(m):
        idx = [i for i in range(n) if m >> i & 1]
        if depth(jobs, idx) > 2: return False
        for a in idx:
            for b in idx:
                if a < b and max(jobs[a][0], jobs[b][0]) < min(jobs[a][1], jobs[b][1]) and sz[a] + sz[b] > 1 + 1e-12: return False
        return True
    F = [False] * N; C = [0.0] * N
    for m in range(1, N):
        F[m] = feas(m)
        if F[m]: C[m] = span(jobs, [i for i in range(n) if m >> i & 1])
    f = [math.inf] * N; f[0] = 0
    for m in range(1, N):
        low = m & -m; rest = m ^ low; s = rest; best = math.inf
        while True:
            grp = s | low
            if F[grp]: best = min(best, C[grp] + f[m ^ grp])
            if s == 0: break
            s = (s - 1) & rest
        f[m] = best
    return f[N - 1]
rng = random.Random(int(sys.argv[1])); T = int(sys.argv[2]); bad = 0; worst = 1.0
kinds = ['uniform', 'short', 'clique', 'bimodal', 'real', 'nested']
for t in range(T):
    n = rng.randint(3, 9); jobs = rand_inst(rng, n, kinds[t % 6]); sz = [rng.uniform(0.34, 1.0) for _ in range(n)]
    comp = lambda a, b: sz[a] + sz[b] <= 1 + 1e-12
    E = edges_of(jobs, comp); L = total_len(jobs); o = opt_sizes(jobs, sz)
    s_int, _ = lp_savings(jobs, E, ('deg',), integral=True) if E else (0.0, None)
    s_lp, _ = lp_savings(jobs, E, ('deg',)) if E else (0.0, None)
    ch, _ = local_ratio(jobs, E); G = schedule_from_edges(jobs, E, ch); c = cost(jobs, G)
    ok_feas = all(depth(jobs, H) <= 2 and all(sz[a] + sz[b] <= 1 + 1e-12 for a in H for b in H if a < b and max(jobs[a][0], jobs[b][0]) < min(jobs[a][1], jobs[b][1])) for H in G)
    if abs((L - s_int) - o) > 1e-6 or not ok_feas or c > 1.5 * (L - s_lp) + 1e-6 or c > L - s_lp / 2 + 1e-6: bad += 1; print('FAIL', jobs, sz)
    worst = max(worst, c / o)
print('instances', T, 'failures', bad, 'worst ALG/OPT', round(worst, 4))


==> anc/climb_cat.py <==
import sys, random
from catlp import solve
from pairs import total_len, opt_exact, rand_inst
def ev(jobs, g): return opt_exact(jobs, g) / (total_len(jobs) - solve(jobs, g))
g = int(sys.argv[1]); rng = random.Random(int(sys.argv[2])); R = int(sys.argv[3]); S = int(sys.argv[4]); n = int(sys.argv[5]); T = 12; best = (1.0, None)
for r in range(R):
    jobs = rand_inst(rng, n, rng.choice(['uniform', 'clique', 'short', 'bimodal']), T); cur = ev(jobs, g)
    for s in range(S):
        J = list(jobs); k = rng.randrange(n); a, b = J[k]; mv = rng.random()
        if mv < 0.35: a += rng.choice([-1, 1])
        elif mv < 0.7: b += rng.choice([-1, 1])
        elif mv < 0.85: a, b = J[rng.randrange(n)]
        else: a = rng.randint(-2, T - 1); b = rng.randint(a + 1, T + 2)
        if b <= a: continue
        J[k] = (a, b); v = ev(J, g)
        if v >= cur - 1e-12: jobs, cur = J, v
    if cur > best[0] + 1e-9: best = (cur, sorted(jobs)); print(g, round(cur, 4), sorted(jobs), flush=True)
print('BEST', g, n, round(best[0], 4), best[1])


==> anc/climb_g2.py <==
import sys, random
from pairs import *
def evaluate(jobs, obj):
    L = total_len(jobs); E = edges_of(jobs); opt = opt_exact(jobs, 2)
    if obj == 'alg':
        ch, _ = local_ratio(jobs, E); return cost(jobs, schedule_from_edges(jobs, E, ch)) / opt
    if obj == 'deg':
        s, _ = lp_savings(jobs, E, ('deg',)); return opt / (L - s)
    if obj == 'floor':
        s, _ = lp_savings(jobs, E, ('deg', 'floor')); return opt / (L - s)
    if obj == 'match':
        s, _ = lp_savings(jobs, E, ('deg', 'floor', 'blossom')); return opt / (L - s)
obj = sys.argv[1]; rng = random.Random(int(sys.argv[2])); restarts = int(sys.argv[3]); steps = int(sys.argv[4]); n = int(sys.argv[5]); T = 12
best = (1.0, None)
for r in range(restarts):
    jobs = rand_inst(rng, n, rng.choice(['uniform', 'clique', 'short', 'bimodal']), T)
    cur = evaluate(jobs, obj)
    for s in range(steps):
        J = list(jobs); k = rng.randrange(n); a, b = J[k]; mv = rng.random()
        if mv < 0.35: a += rng.choice([-1, 1])
        elif mv < 0.7: b += rng.choice([-1, 1])
        elif mv < 0.85:
            j2 = rng.randrange(n); a, b = J[j2]          # duplicate another job
        else:
            a = rng.randint(-2, T - 1); b = rng.randint(a + 1, T + 2)
        if b <= a: continue
        J[k] = (a, b); v = evaluate(J, obj)
        if v >= cur - 1e-12: jobs, cur = J, v
    if cur > best[0] + 1e-9: best = (cur, sorted(jobs)); print(obj, round(cur, 4), sorted(jobs), flush=True)
print('BEST', obj, n, round(best[0], 4), best[1])


==> anc/cmp_lps.py <==
import sys, random
from catlp import solve
from pairs import total_len, opt_exact, rand_inst
from busy import Inst, enum_sets, lps
rng = random.Random(int(sys.argv[1])); T = int(sys.argv[2]); nmax = int(sys.argv[3]); gs = [int(x) for x in sys.argv[4].split(',')]
kinds = ['uniform', 'short', 'clique', 'stair', 'bimodal', 'real', 'nested']; st = {}
for t in range(T):
    g = gs[t % len(gs)]; n = rng.randint(g + 2, nmax); jobs = rand_inst(rng, n, kinds[t % 7], 12); L = total_len(jobs)
    I = Inst(jobs, g); E = enum_sets(I); o = opt_exact(jobs, g); R = lps(I, E, want=('cfg', 'cut'))
    vals = {'DeP': I.dep(), 'L0 (config LP)': R['cfg'][0], 'L1 (config+time cut)': R['cut'][0], 'caterpillar LP': L - solve(jobs, g)}
    for k, v in vals.items():
        s = st.setdefault((g, k), [0, 0.0, 1.0, 0]); r = o / v; s[0] += 1; s[1] += r; s[2] = max(s[2], r); s[3] += r > 1 + 1e-7
for k, s in sorted(st.items()): print('g=%d %-22s n=%d mean=%.4f max=%.4f gap>0 in %d' % (k[0], k[1], s[0], s[1] / s[0], s[2], s[3]))


==> anc/fastlr.py <==
"""LR-PAIR in O(m log n): lazy residual weights with one Fenwick tree per job.
For an edge f = {a, b} processed after e_k, f is in N+(e_k) iff they share a job and tau_k > sigma_f
(sigma_k < tau_k <= tau_f holds automatically). Hence the residual of f equals
w(f) - S_a(sigma_f) - S_b(sigma_f), where S_a(x) is the total delta of pushed edges at job a with tau > x.
Phase 2 keeps, per job, the (pairwise disjoint) segments of the chosen edges in a sorted list."""
import bisect

class Fenwick:
    def __init__(self, n): self.n = n; self.t = [0.0] * (n + 1)
    def add(self, i, v):
        i += 1
        while i <= self.n: self.t[i] += v; i += i & -i
    def prefix(self, i):          # sum of positions 0..i-1
        s = 0.0
        while i > 0: s += self.t[i]; i -= i & -i
        return s

def local_ratio_fast(jobs, E, key=None):
    """Same output as pairs.local_ratio (same order and tie rule)."""
    if key is None: key = lambda k: (E[k][3], -E[k][2])
    order = sorted(range(len(E)), key=key)
    pts = sorted(set([s for s, e in jobs] + [e for s, e in jobs])); pos = {p: i for i, p in enumerate(pts)}
    K = len(pts); fw = [Fenwick(K) for _ in jobs]; tot = [0.0] * len(jobs)
    stack = []; dsum = 0.0
    for k in order:
        a, b, lo, hi = E[k]
        i = pos[lo] + 1               # positions with tau > lo, i.e. index >= pos[lo] + 1
        r = (hi - lo) - (tot[a] - fw[a].prefix(i)) - (tot[b] - fw[b].prefix(i))
        if r <= 1e-12: continue
        stack.append(k); dsum += r
        j = pos[hi]; fw[a].add(j, r); fw[b].add(j, r); tot[a] += r; tot[b] += r
    chosen = []; segs = [[] for _ in jobs]      # per job: sorted list of (lo, hi) of chosen edges
    def free(x, lo, hi):
        L = segs[x]; i = bisect.bisect_left(L, (hi, -float('inf'))) - 1
        return not (i >= 0 and L[i][1] > lo)
    while stack:
        k = stack.pop(); a, b, lo, hi = E[k]
        if free(a, lo, hi) and free(b, lo, hi):
            chosen.append(k); bisect.insort(segs[a], (lo, hi)); bisect.insort(segs[b], (lo, hi))
    return chosen, dsum


==> anc/genpos.py <==
"""Do LR-PAIR bad cases survive in general position (no ties among segment ends)?
mode perturb: random small perturbations of the n=8 tight example.
mode climb  : hill climbing over real-valued instances (all endpoints distinct)."""
import sys, random
from pairs import *
def ratio(jobs):
    E = edges_of(jobs); L = total_len(jobs)
    ch, d = local_ratio(jobs, E); a = cost(jobs, schedule_from_edges(jobs, E, ch))
    s, _ = lp_savings(jobs, E, ('deg', 'floor'), integral=True); return a / (L - s)
def distinct(jobs):
    E = edges_of(jobs); ends = [hi for (_, _, lo, hi) in E]; pts = [x for j in jobs for x in j]
    return len(set(pts)) == len(pts)
mode = sys.argv[1]; rng = random.Random(int(sys.argv[2]))
if mode == 'perturb':
    base = [(-8, 1), (-8, 1), (-4, 2), (-4, 2), (-3, 2), (-2, 2), (-1, 3), (-1, 3)]
    best = 0; R = int(sys.argv[3]); eps = float(sys.argv[4])
    for _ in range(R):
        jobs = [(s + rng.uniform(-eps, eps), e + rng.uniform(-eps, eps)) for s, e in base]
        r = ratio(jobs)
        if r > best: best = r; bj = jobs
    print('perturb eps=%g trials=%d max ratio=%.4f distinct=%s' % (eps, R, best, distinct(bj)))
    print([(round(s, 4), round(e, 4)) for s, e in bj])
else:
    n = int(sys.argv[3]); R = int(sys.argv[4]); S = int(sys.argv[5]); best = 0
    for r_ in range(R):
        jobs = [(x, x + rng.uniform(0.5, 10)) for x in (rng.uniform(0, 10) for _ in range(n))]; cur = ratio(jobs)
        for _ in range(S):
            k = rng.randrange(n); s, e = jobs[k]
            if rng.random() < 0.5: s += rng.gauss(0, 1.0)
            else: e += rng.gauss(0, 1.0)
            if e - s < 0.05: continue
            cand = jobs[:k] + [(s, e)] + jobs[k + 1:]; v = ratio(cand)
            if v >= cur: jobs, cur = cand, v
        if cur > best: best = cur; bj = jobs; print('climb n=%d restart %d ratio %.4f' % (n, r_, cur), flush=True)
    print('BEST n=%d %.4f distinct=%s' % (n, best, distinct(bj)))
    print([(round(s, 4), round(e, 4)) for s, e in bj])


==> anc/medium_exact.py <==
"""Exact optimum at medium size via the matching ILP (exact by Lemma 3.1), same instances as medium_g2.py."""
import sys, random, time
from pairs import *
from busy import Inst, greedy_tracking
from medium_g2 import big
rng = random.Random(int(sys.argv[1])); T = int(sys.argv[2]); n = int(sys.argv[3])
kinds = ['uniform', 'short', 'clique', 'stair', 'bimodal', 'real', 'nested']; st = {}; times = []; unsolved = []; TL = float(sys.argv[4]) if len(sys.argv) > 4 else 120
for t in range(T):
    kind = kinds[t % len(kinds)]; jobs = big(rng, n, kind); L = total_len(jobs); E = edges_of(jobs)
    ch, d = local_ratio(jobs, E); a = cost(jobs, schedule_from_edges(jobs, E, ch))
    t0 = time.time(); info = {}; s_opt, _ = lp_savings(jobs, E, ('deg', 'floor'), integral=True, time_limit=TL, info=info); topt = time.time() - t0; times.append(topt)
    if info['status'] != 0: unsolved.append((kind, info['status'], L - s_opt, L - info['dual'])); continue
    opt = L - s_opt
    s_f, _ = lp_savings(jobs, E, ('deg', 'floor')); lb = L - s_f
    ff = cost(jobs, first_fit(jobs)); gt = cost(jobs, greedy_tracking(Inst(jobs, 2)))
    for name, v in (('LR', a), ('FirstFit', ff), ('GreedyTracking', gt), ('alone', L)):
        for key in (kind, 'ALL'):
            s = st.setdefault((key, name), [0, 0.0, 0.0, 0]); r = v / opt; s[0] += 1; s[1] += r; s[2] = max(s[2], r); s[3] += r < 1 + 1e-9
    s = st.setdefault(('ALL', 'OPT/c_floor'), [0, 0.0, 0.0, 0]); r = opt / lb; s[0] += 1; s[1] += r; s[2] = max(s[2], r); s[3] += r < 1 + 1e-9
print('ILP time: mean %.2f s, max %.2f s; unsolved within limit: %d %s' % (sum(times) / len(times), max(times), len(unsolved), unsolved))
for k in sorted(st): print(k[0], '|', k[1], '| n=%d mean=%.4f max=%.4f optimal=%d' % (st[k][0], st[k][1] / st[k][0], st[k][2], st[k][3]))


==> anc/medium_exact2.py <==
"""Exact optimum at medium size via the pair ILP (exact by Lemma 3.1), with per-instance output (flushed).
usage: python3 medium_exact2.py seed T n TL   -> one line per instance, summary at the end."""
import sys, random, time
from pairs import *
from busy import Inst, greedy_tracking
from medium_g2 import big
rng = random.Random(int(sys.argv[1])); T = int(sys.argv[2]); n = int(sys.argv[3]); TL = float(sys.argv[4])
kinds = ['uniform', 'short', 'clique', 'stair', 'bimodal', 'real', 'nested']
for t in range(T):
    kind = kinds[t % len(kinds)]; jobs = big(rng, n, kind); L = total_len(jobs); E = edges_of(jobs)
    t0 = time.time(); ch, d = local_ratio(jobs, E); a = cost(jobs, schedule_from_edges(jobs, E, ch)); tlr = time.time() - t0
    t0 = time.time(); info = {}; s_opt, _ = lp_savings(jobs, E, ('deg', 'floor'), integral=True, time_limit=TL, info=info); topt = time.time() - t0
    s_f, _ = lp_savings(jobs, E, ('deg', 'floor')); lb = L - s_f
    t0 = time.time(); ff = cost(jobs, first_fit(jobs)); tff = time.time() - t0
    t0 = time.time(); gt = cost(jobs, greedy_tracking(Inst(jobs, 2))); tgt = time.time() - t0
    ub = L - s_opt; lbd = L - info['dual'] if info['dual'] == info['dual'] else lb
    print('INST %d %s status=%d m=%d L=%.3f OPT_ub=%.4f OPT_lb=%.4f cFLR=%.4f LR=%.4f FF=%.4f GT=%.4f tILP=%.2f tLR=%.3f tFF=%.3f tGT=%.3f'
          % (t, kind, info['status'], len(E), L, ub, max(lbd, lb), lb, a, ff, gt, topt, tlr, tff, tgt), flush=True)


==> anc/medium_g2.py <==
import sys, random, time
from pairs import *
from busy import Inst, greedy_tracking
kinds = ['uniform', 'short', 'clique', 'stair', 'bimodal', 'real', 'nested']; st = {}
def big(rng, n, kind):
    if kind == 'uniform': return [(s, s + rng.uniform(1, 60)) for s in (rng.uniform(0, 100) for _ in range(n))]
    if kind == 'short': return [(s, s + rng.uniform(1, 12)) for s in (rng.uniform(0, 100) for _ in range(n))]
    if kind == 'clique': return [(-rng.uniform(1, 50), rng.uniform(1, 50)) for _ in range(n)]
    if kind == 'stair': return [(5 * i + rng.uniform(0, 2), 5 * i + 10 + rng.uniform(0, 4)) for i in range(n)]
    if kind == 'bimodal': return [((s, s + rng.uniform(40, 90)) if rng.random() < 0.25 else (s, s + rng.uniform(1, 6))) for s in (rng.uniform(0, 100) for _ in range(n))]
    if kind == 'real': return [(x, x + rng.expovariate(1 / 8)) for x in (rng.uniform(0, 100) for _ in range(n))]
    if kind == 'nested':
        out = []
        for _ in range(n):
            c = rng.uniform(0, 100); h = rng.random() ** 2 * 40; out.append((c - h, c + h + 0.01))
        return out
if __name__ == "__main__":
    rng = random.Random(int(sys.argv[1])); T = int(sys.argv[2]); n = int(sys.argv[3])
    for t in range(T):
        kind = kinds[t % len(kinds)]; jobs = big(rng, n, kind); L = total_len(jobs); E = edges_of(jobs)
        t0 = time.time(); ch, d = local_ratio(jobs, E); G = schedule_from_edges(jobs, E, ch); a = cost(jobs, G); tlr = time.time() - t0
        s_f, _ = lp_savings(jobs, E, ('deg', 'floor')); lb = L - s_f
        ff = cost(jobs, first_fit(jobs)); gt_groups = greedy_tracking(Inst(jobs, 2)); gt = cost(jobs, gt_groups)
        for name, v in (('LR', a), ('FirstFit', ff), ('GreedyTracking', gt), ('each job alone', L)):
            s = st.setdefault((kind, name), [0, 0.0, 0.0]); r = v / lb; s[0] += 1; s[1] += r; s[2] = max(s[2], r)
            s = st.setdefault(('ALL', name), [0, 0.0, 0.0]); s[0] += 1; s[1] += r; s[2] = max(s[2], r)
        s = st.setdefault(('ALL', 'LR time s'), [0, 0.0, 0.0]); s[0] += 1; s[1] += tlr; s[2] = max(s[2], tlr)
    for k in sorted(st): print(k[0], '|', k[1], '| n=%d mean=%.4f max=%.4f' % (st[k][0], st[k][1] / st[k][0], st[k][2]))


==> anc/medium_variants.py <==
"""Variants of LR-PAIR (time reversal, merging) on the n=100 instances of medium_exact.py (same seed), against the exact optimum."""
import sys, random
from pairs import *
from medium_g2 import big
from variants import variants
rng = random.Random(int(sys.argv[1])); T = int(sys.argv[2]); n = int(sys.argv[3])
kinds = ['uniform', 'short', 'clique', 'stair', 'bimodal', 'real', 'nested']; st = {}
for t in range(T):
    kind = kinds[t % len(kinds)]; jobs = big(rng, n, kind); L = total_len(jobs); E = edges_of(jobs)
    info = {}; s_opt, _ = lp_savings(jobs, E, ('deg', 'floor'), integral=True, time_limit=120, info=info)
    if info['status'] != 0: print('unsolved', t, kind, flush=True); continue
    opt = L - s_opt
    for k, x in variants(jobs).items():
        s = st.setdefault(k, [0, 0.0, 0.0, 0]); r = x / opt; s[0] += 1; s[1] += r; s[2] = max(s[2], r); s[3] += r < 1 + 1e-9
    print('done', t, kind, flush=True)
for k, s in st.items(): print('%-16s n=%d mean=%.4f max=%.4f optimal=%d' % (k, s[0], s[1] / s[0], s[2], s[3]), flush=True)


==> anc/mertzios_check.py <==
"""Check the counterexample to the proof of Lemma 3.2 of Mertzios et al. (IPDPS 2012 / TCS 2015).
Clique instance, g = 3. Weighted greedy set cover over all subsets of size <= g with weight span(Q) - len(Q)/g.
Reports the greedy choices (and whether the minimum ratio was unique at every step), the cost of the best
schedule obtainable from the cover, and the cost of the 'first-cover' conversion."""
import itertools
from fractions import Fraction as Fr
g = 3
jobs = {0: (-14, 19), 1: (-12, 4), 2: (-4, 18), 3: (-13, 10), 4: (-14, 19), 5: (-5, 19)}
def span(Q):
    iv = sorted(jobs[j] for j in Q); tot = 0; cs, ce = iv[0]
    for s, e in iv[1:]:
        if s > ce: tot += ce - cs; cs, ce = s, e
        else: ce = max(ce, e)
    return tot + ce - cs
def length(Q): return sum(jobs[j][1] - jobs[j][0] for j in Q)
def weight(Q): return Fr(span(Q)) - Fr(length(Q), g)
assert all(s < 0 < e for s, e in jobs.values())          # clique instance: all jobs contain time 0
sets = [frozenset(Q) for k in range(1, g + 1) for Q in itertools.combinations(jobs, k)]
unc = set(jobs); cover = []
while unc:
    ratios = sorted((weight(Q) / len(Q & unc), sorted(Q)) for Q in sets if Q & unc)
    best = ratios[0]; unique = ratios[1][0] > best[0]
    Q = frozenset(best[1]); cover.append(Q)
    print('greedy picks', sorted(Q), 'weight', weight(Q), 'ratio', best[0], 'unique minimum:', unique)
    unc -= Q
print('cover weight', sum(weight(Q) for Q in cover))
# optimum over all partitions into groups of size <= g (clique: any group of size <= g is feasible)
def partitions(items):
    if not items: yield []; return
    first, rest = items[0], items[1:]
    for k in range(0, min(g - 1, len(rest)) + 1):
        for comb in itertools.combinations(rest, k):
            remaining = [x for x in rest if x not in comb]
            for p in partitions(remaining): yield [(first,) + comb] + p
opt = min(sum(span(G) for G in p) for p in partitions(sorted(jobs)))
print('OPT', opt)
# best schedule consistent with the cover: each job goes to one cover set containing it
best = None
choices = [[i for i, Q in enumerate(cover) if j in Q] for j in sorted(jobs)]
for assign in itertools.product(*choices):
    groups = {}
    for j, i in zip(sorted(jobs), assign): groups.setdefault(i, []).append(j)
    c = sum(span(G) for G in groups.values())
    best = c if best is None else min(best, c)
first = {}
for j in sorted(jobs):
    i = next(i for i, Q in enumerate(cover) if j in Q); first.setdefault(i, []).append(j)
cfirst = sum(span(G) for G in first.values())
H = sum(Fr(1, k) for k in range(1, g + 1)); claimed = g * H / (H + g - 1)
print('best conversion', best, 'ratio %.4f' % (best / opt), '| first-cover conversion', cfirst,
      '| claimed bound g*H_g/(H_g+g-1) = %s = %.4f' % (claimed, float(claimed)))


==> anc/pairs.py <==
"""g = 2 busy time: matching (savings) formulation, LP bounds, local-ratio 3/2-approximation.
Jobs are half-open intervals [s, e). An 'edge' is an overlapping pair with segment seg = I_a ∩ I_b."""
import math, itertools, random
import numpy as np
from scipy.optimize import linprog, milp, LinearConstraint, Bounds
from scipy.sparse import lil_matrix, csr_matrix

def edges_of(jobs, compat=None):
    n = len(jobs); E = []
    for a in range(n):
        for b in range(a + 1, n):
            lo = max(jobs[a][0], jobs[b][0]); hi = min(jobs[a][1], jobs[b][1])
            if hi > lo and (compat is None or compat(a, b)):
                E.append((a, b, lo, hi))
    return E

def elem_segments(jobs):
    pts = sorted(set([s for s, e in jobs] + [e for s, e in jobs]))
    return [(pts[i], pts[i + 1]) for i in range(len(pts) - 1)]

def total_len(jobs): return sum(e - s for s, e in jobs)

def lp_savings(jobs, E, cuts=('deg',), integral=False, time_limit=None, info=None):
    """max sum w_e y_e. cuts: 'deg' per job-time <=1 ; 'floor' per-time sum <= floor(N/2);
    'blossom' per-time odd sets.  Returns optimum savings."""
    segs = elem_segments(jobs); m = len(E)
    if m == 0: return 0.0, np.zeros(0)
    w = np.array([hi - lo for (a, b, lo, hi) in E])
    rows = []; rhs = []
    for (u, v) in segs:
        act = [i for i, (s, e) in enumerate(jobs) if s <= u and v <= e]
        if len(act) < 2: continue
        aset = set(act)
        actE = [k for k, (a, b, lo, hi) in enumerate(E) if lo <= u and v <= hi]
        if 'deg' in cuts:
            for i in act:
                r = [k for k in actE if E[k][0] == i or E[k][1] == i]
                if len(r) > 1: rows.append(r); rhs.append(1.0)
        if 'floor' in cuts and len(act) % 2 == 1:
            rows.append(actE); rhs.append((len(act) - 1) / 2)
        if 'blossom' in cuts:
            for r_ in range(3, len(act) + 1, 2):
                if r_ == len(act) and 'floor' in cuts: continue
                for S in itertools.combinations(act, r_):
                    Ss = set(S)
                    rows.append([k for k in actE if E[k][0] in Ss and E[k][1] in Ss]); rhs.append((r_ - 1) / 2)
    A = lil_matrix((max(1, len(rows)), m))
    for r, ks in enumerate(rows):
        for k in ks: A[r, k] = 1.0
    b = np.array(rhs if rhs else [1e9])
    if not integral:
        res = linprog(-w, A_ub=A.tocsr(), b_ub=b, bounds=(0, 1), method='highs')
        return -res.fun, res.x
    opts = {} if time_limit is None else {'time_limit': time_limit}
    res = milp(-w, constraints=LinearConstraint(A.tocsr(), -np.inf, b), integrality=np.ones(m), bounds=Bounds(0, 1), options=opts)
    if info is not None:
        info['status'] = res.status; info['dual'] = -getattr(res, 'mip_dual_bound', float('nan')) if getattr(res, 'mip_dual_bound', None) is not None else float('nan')
    return -res.fun, res.x

def conflict(e, f):
    if e is f: return True
    if len({e[0], e[1]} & {f[0], f[1]}) == 0: return False
    return max(e[2], f[2]) < min(e[3], f[3])

def local_ratio(jobs, E):
    """Two-phase local ratio. Order: increasing segment end. Returns chosen edge list and sum of deltas."""
    order = sorted(range(len(E)), key=lambda k: (E[k][3], -E[k][2]))
    r = [E[k][3] - E[k][2] for k in range(len(E))]
    inc = [[] for _ in jobs]
    for k, (a, b, lo, hi) in enumerate(E): inc[a].append(k); inc[b].append(k)
    stack = []; dsum = 0.0
    for k in order:
        if r[k] <= 1e-12: continue
        d = r[k]; stack.append(k); dsum += d
        a, b, lo, hi = E[k]
        for f in set(inc[a]) | set(inc[b]):
            if conflict(E[k], E[f]): r[f] -= d
    chosen = []; chosen_at = [[] for _ in jobs]
    while stack:
        k = stack.pop(); a, b, lo, hi = E[k]
        if any(conflict(E[k], E[f]) for f in chosen_at[a] + chosen_at[b]): continue
        chosen.append(k); chosen_at[a].append(k); chosen_at[b].append(k)
    return chosen, dsum

def components(n, pairs):
    par = list(range(n))
    def f(x):
        while par[x] != x: par[x] = par[par[x]]; x = par[x]
        return x
    for a, b in pairs: par[f(a)] = f(b)
    G = {}
    for i in range(n): G.setdefault(f(i), []).append(i)
    return list(G.values())

def span(jobs, grp):
    iv = sorted(jobs[i] for i in grp); tot = 0; cs, ce = iv[0]
    for s, e in iv[1:]:
        if s > ce: tot += ce - cs; cs, ce = s, e
        else: ce = max(ce, e)
    return tot + ce - cs

def depth(jobs, grp):
    ev = sorted([(jobs[i][0], 1) for i in grp] + [(jobs[i][1], -1) for i in grp], key=lambda x: (x[0], x[1]))
    c = m = 0
    for t, d in ev: c += d; m = max(m, c)
    return m

def schedule_from_edges(jobs, E, chosen):
    groups = components(len(jobs), [(E[k][0], E[k][1]) for k in chosen])
    return groups

def cost(jobs, groups): return sum(span(jobs, G) for G in groups)

# ------------- exact optimum for g=2 (subset DP over feasible groups) -------------
def opt_exact(jobs, g=2):
    from busy import Inst, enum_sets, exact_opt
    I = Inst(jobs, g); return exact_opt(I)

def first_fit(jobs, g=2):
    order = sorted(range(len(jobs)), key=lambda j: -(jobs[j][1] - jobs[j][0])); groups = []
    for j in order:
        for G in groups:
            if depth(jobs, G + [j]) <= g: G.append(j); break
        else: groups.append([j])
    return groups

def rand_inst(rng, n, kind, T=20):
    if kind == 'uniform':
        out = []
        for _ in range(n):
            s = rng.randint(0, T - 1); out.append((s, rng.randint(s + 1, T)))
        return out
    if kind == 'short':
        return [(s, s + rng.randint(1, max(2, T // 4))) for s in (rng.randint(0, T - 2) for _ in range(n))]
    if kind == 'clique':
        return [(-rng.randint(1, T), rng.randint(1, T)) for _ in range(n)]
    if kind == 'stair':
        return [(3 * i + rng.randint(0, 1), 3 * i + 6 + rng.randint(1, 3)) for i in range(n)]
    if kind == 'bimodal':
        out = []
        for _ in range(n):
            if rng.random() < 0.3:
                s = rng.randint(0, T // 4); out.append((s, rng.randint(3 * T // 4, T)))
            else:
                s = rng.randint(0, T - 2); out.append((s, s + rng.randint(1, 3)))
        return out
    if kind == 'real':
        return [(x, x + rng.random() * 8) for x in (rng.random() * 20 for _ in range(n))]
    if kind == 'nested':
        out = []
        for _ in range(n):
            c = rng.random() * 20; h = rng.random() ** 2 * 10; out.append((c - h, c + h + 0.01))
        return out


==> anc/runtime.py <==
"""Running time of LR-PAIR, FirstFit and GreedyTracking for growing n (g=2)."""
import sys, random, time
from pairs import *
from busy import Inst, greedy_tracking
from medium_g2 import big
rng = random.Random(11)
for n in (100, 200, 400, 800):
    for kind in ('uniform', 'clique', 'real'):
        jobs = big(rng, n, kind); E = edges_of(jobs)
        t0 = time.time(); ch, d = local_ratio(jobs, E); a = cost(jobs, schedule_from_edges(jobs, E, ch)); tlr = time.time() - t0
        t0 = time.time(); ff = cost(jobs, first_fit(jobs)); tff = time.time() - t0
        t0 = time.time(); gt = cost(jobs, greedy_tracking(Inst(jobs, 2))); tgt = time.time() - t0
        print('n=%d %s m=%d tLR=%.2f tFF=%.2f tGT=%.2f LR/FF=%.4f LR/GT=%.4f' % (n, kind, len(E), tlr, tff, tgt, a / ff, a / gt), flush=True)


==> anc/runtime_fast.py <==
"""Running time of LR-PAIR (straightforward O(nm) and O(m log n) implementations), FirstFit and GreedyTracking (g = 2).
Same instances as runtime.py (seed 11). Times exclude the generation of the overlap edges, which is reported separately."""
import random, time
from pairs import *
from busy import Inst, greedy_tracking
from medium_g2 import big
from fastlr import local_ratio_fast
rng = random.Random(11)
for n in (100, 200, 400, 800):
    for kind in ('uniform', 'clique', 'real'):
        jobs = big(rng, n, kind)
        t0 = time.time(); E = edges_of(jobs); tE = time.time() - t0
        t0 = time.time(); ch, d = local_ratio(jobs, E); a = cost(jobs, schedule_from_edges(jobs, E, ch)); tlr = time.time() - t0
        t0 = time.time(); ch2, d2 = local_ratio_fast(jobs, E); a2 = cost(jobs, schedule_from_edges(jobs, E, ch2)); tfast = time.time() - t0
        t0 = time.time(); ff = cost(jobs, first_fit(jobs)); tff = time.time() - t0
        t0 = time.time(); gt = cost(jobs, greedy_tracking(Inst(jobs, 2))); tgt = time.time() - t0
        assert abs(a - a2) < 1e-6
        print('n=%d %s m=%d tEdges=%.2f tLR=%.2f tLRfast=%.2f tFF=%.2f tGT=%.2f' % (n, kind, len(E), tE, tlr, tfast, tff, tgt), flush=True)


==> anc/show.py <==
import sys, ast
from pairs import *
from busy import Inst, enum_sets
jobs = ast.literal_eval(sys.argv[1]); L = total_len(jobs); E = edges_of(jobs)
ch, dsum = local_ratio(jobs, E); G = schedule_from_edges(jobs, E, ch)
print('jobs', list(enumerate(jobs))); print('L', L)
print('LR chosen', [(E[k][0], E[k][1], E[k][2], E[k][3]) for k in ch], 'savings', sum(E[k][3]-E[k][2] for k in ch), 'dsum', dsum)
print('LR groups', G, 'cost', cost(jobs, G))
s_int, y = lp_savings(jobs, E, ('deg',), integral=True)
print('OPT', L - s_int, 'opt pairs', [(E[k][0], E[k][1], E[k][3]-E[k][2]) for k in range(len(E)) if y[k] > 0.5])
s_deg, yd = lp_savings(jobs, E, ('deg',)); print('cDEG', L - s_deg, 'LP sav', s_deg)


==> anc/tiebreak.py <==
"""Tie-breaking study for LR-PAIR: among edges whose segments end at the same time,
'short' = process shorter segments first (start descending), 'long' = longer first (start ascending)."""
import sys, random
import pairs
from pairs import *
def local_ratio_tb(jobs, E, rule):
    key = (lambda k: (E[k][3], -E[k][2])) if rule == 'short' else (lambda k: (E[k][3], E[k][2]))
    order = sorted(range(len(E)), key=key)
    r = [E[k][3] - E[k][2] for k in range(len(E))]; inc = [[] for _ in jobs]
    for k, (a, b, lo, hi) in enumerate(E): inc[a].append(k); inc[b].append(k)
    stack = []
    for k in order:
        if r[k] <= 1e-12: continue
        d = r[k]; stack.append(k)
        for f in set(inc[E[k][0]]) | set(inc[E[k][1]]):
            if conflict(E[k], E[f]): r[f] -= d
    chosen = []; at = [[] for _ in jobs]
    while stack:
        k = stack.pop(); a, b = E[k][0], E[k][1]
        if any(conflict(E[k], E[f]) for f in at[a] + at[b]): continue
        chosen.append(k); at[a].append(k); at[b].append(k)
    return cost(jobs, schedule_from_edges(jobs, E, chosen))
def ev(jobs, rule):
    E = edges_of(jobs); return local_ratio_tb(jobs, E, rule) / opt_exact(jobs, 2)
if __name__ == "__main__":
    mode = sys.argv[1]
    if mode == 'random':
        rng = random.Random(int(sys.argv[2])); T = int(sys.argv[3]); st = {}
        kinds = ['uniform', 'short', 'clique', 'stair', 'bimodal', 'real', 'nested']
        for t in range(T):
            J = rand_inst(rng, rng.randint(4, 10), kinds[t % 7]); o = opt_exact(J, 2); E = edges_of(J)
            for rule in ('short', 'long'):
                r = local_ratio_tb(J, E, rule) / o; s = st.setdefault(rule, [0, 0.0, 0.0, 0]); s[0] += 1; s[1] += r; s[2] = max(s[2], r); s[3] += r > 1 + 1e-9
        for k, s in st.items(): print('tie rule %-5s n=%d mean=%.4f max=%.4f nonopt=%d' % (k, s[0], s[1] / s[0], s[2], s[3]))
    else:
        rule = mode; rng = random.Random(int(sys.argv[2])); R = int(sys.argv[3]); S = int(sys.argv[4]); n = int(sys.argv[5]); T = 12; best = (1.0, None)
        for r_ in range(R):
            jobs = rand_inst(rng, n, rng.choice(['uniform', 'clique', 'short', 'bimodal']), T); cur = ev(jobs, rule)
            for s in range(S):
                J = list(jobs); k = rng.randrange(n); a, b = J[k]; mv = rng.random()
                if mv < 0.35: a += rng.choice([-1, 1])
                elif mv < 0.7: b += rng.choice([-1, 1])
                elif mv < 0.85: a, b = J[rng.randrange(n)]
                else: a = rng.randint(-2, T - 1); b = rng.randint(a + 1, T + 2)
                if b <= a: continue
                J[k] = (a, b); v = ev(J, rule)
                if v >= cur - 1e-12: jobs, cur = J, v
            if cur > best[0] + 1e-9: best = (cur, sorted(jobs)); print(rule, round(cur, 4), sorted(jobs), flush=True)
        print('BEST', rule, n, round(best[0], 4), best[1])


==> anc/variants.py <==
import sys, random, ast
from pairs import *
def lr_groups(jobs):
    E = edges_of(jobs); ch, _ = local_ratio(jobs, E); return schedule_from_edges(jobs, E, ch)
def reverse(jobs): return [(-e, -s) for s, e in jobs]
def merge_pass(jobs, groups, g=2):
    groups = [list(G) for G in groups]; improved = True
    while improved:
        improved = False
        for a in range(len(groups)):
            for b in range(a + 1, len(groups)):
                U = groups[a] + groups[b]
                if depth(jobs, U) <= g and span(jobs, U) < span(jobs, groups[a]) + span(jobs, groups[b]) - 1e-9:
                    groups[a] = U; groups.pop(b); improved = True; break
            if improved: break
    return groups
def variants(jobs):
    f = lr_groups(jobs); r = lr_groups(reverse(jobs))
    out = {'LR': cost(jobs, f), 'LR(rev)': cost(jobs, r)}
    out['best(LR,LR rev)'] = min(out['LR'], out['LR(rev)'])
    out['LR+merge'] = cost(jobs, merge_pass(jobs, f))
    out['best+merge'] = min(out['LR+merge'], cost(jobs, merge_pass(jobs, r)))
    return out
if __name__ == "__main__":
    bad = [[(-8, 1), (-8, 1), (-4, 2), (-4, 2), (-3, 2), (-2, 2), (-1, 3), (-1, 3)],
           [(2, 3), (5, 8), (5, 8), (6, 11), (6, 11), (7, 10), (7, 11), (10, 11), (10, 12), (10, 12)],
           [(-12, 2), (-12, 2), (-7, 2), (-7, 2), (-6, 7), (-4, 10), (-3, 7), (-3, 10), (-2, 9), (-2, 9), (7, 10), (7, 11)]]
    for J in bad:
        o = opt_exact(J, 2); v = variants(J); print('bad instance OPT', o, {k: round(x / o, 4) for k, x in v.items()})
    rng = random.Random(3); st = {}
    kinds = ['uniform', 'short', 'clique', 'stair', 'bimodal', 'real', 'nested']
    for t in range(1400):
        J = rand_inst(rng, rng.randint(4, 10), kinds[t % 7]); o = opt_exact(J, 2)
        for k, x in variants(J).items():
            s = st.setdefault(k, [0, 0.0, 0.0, 0]); r = x / o; s[0] += 1; s[1] += r; s[2] = max(s[2], r); s[3] += r > 1 + 1e-9
    for k, s in st.items(): print('%-16s n=%d mean=%.4f max=%.4f nonopt=%d' % (k, s[0], s[1] / s[0], s[2], s[3]))

